BMMS: Policy-Conditioned Measurement of Behavioral Compliance in Language Models

Behavioral evaluation of language models fixes its dimensions in advance: hallucination, sycophancy, toxicity, over-refusal. An operator in a regulated industry needs a different question answered: does a system do what a particular rulebook requires? We introduce the Behavioral Misalignment Metric Suite (BMMS), which measures policy-conditioned misalignment by taking a policy corpus as an argument and returning a compliance profile over it, for any published policy and any system that answers in natural language. The Compliance Attainment Score (CAS) measures severity-weighted attainment over the obligations that bind the system, and the Compliance Robustness Margin (CRM) the share of that attainment surviving graded adversarial pressure; Behavioral Invariance (BIV) and the Behavioral Disposition Index (BDI) are specified and released with the suite. Dimensions enter only by passing a published admission test whose binding criterion is attribution: a quantity that moves when the judge changes, holding the target fixed, is measuring the instrument. Applying it excluded one of the quantities the suite itself reported. Across 1,003 obligations from eleven documents in five registers, the admission criterion holds 94.4% precision against blinded human judgment on vendor specifications and 50.0% on analytical guidance, extraction fidelity is 94.6%, and re-scoring under judges from two other providers leaves target ordering invariant while the absolute score of a single target spans up to 0.22. We apply it to the two most detailed published behavioral specifications. Own-specification advantage is not resolved from zero once document difficulty is subtracted, but absolute self-compliance is another matter: GPT-4o fails 70.7% of the hard constraints binding it in the Model Spec published by OpenAI, where the two Claude models fail 0.0% and 9.1% of theirs.

==> make_figs.py <==
#!/usr/bin/env python3
"""BMMS v2 figures. Every value here appears in main.tex; nothing is simulated
except the Dirichlet weight draws in Fig 2a, which perturb weights, not data."""

import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch
from matplotlib.colors import LinearSegmentedColormap

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Times New Roman", "DejaVu Serif"],
    "font.size": 8,
    "axes.linewidth": 0.6,
    "xtick.major.width": 0.6,
    "ytick.major.width": 0.6,
    "pdf.fonttype": 42,
})

# ---------------------------------------------------------------- palette
NAVY = "#1F2A44"
INK = "#2B2B2B"
GREY = "#5A5A5A"

G_FILL, G_EDGE, G_TEXT = "#E8F4EA", "#7FB894", "#2E7D4F"
B_FILL, B_EDGE, B_TEXT = "#E4EFF8", "#8AB6D6", "#2E6DA4"
P_FILL, P_EDGE, P_TEXT = "#FBE6E8", "#D9A3A8", "#C0505A"
CARD_EDGE = "#C3CDD6"

M_CAS, M_CRM, M_BIV, M_BDI = "#C0505A", "#D9A441", "#3FA9A0", "#5B7C99"

BLUE = "#2E5984"
RED = "#B85042"
GREEN = "#2C5F2D"

# ---------------------------------------------------------------- data
TARGETS = ["Haiku 4.5", "Sonnet 4.5", "GPT-4o", "Gemini 2.5 Flash"]
TCOL = {"Haiku 4.5": BLUE, "Sonnet 4.5": "#7FA8CC", "GPT-4o": RED,
        "Gemini 2.5 Flash": GREEN}

REGISTERS = ["Vendor\nspec", "Analytical\nguidance", "Conduct\nregulation",
             "Acceptable-use\npolicy", "Transparency\nstatute"]
BYCLASS = np.array([
    [0.855, 0.916, 0.822, 0.730, 0.762],
    [0.841, 0.926, 0.814, 0.717, 0.771],
    [0.714, 0.587, 0.501, 0.485, 0.479],
    [0.659, 0.567, 0.519, 0.527, 0.470],
])
CAS_MS = np.array([0.813, 0.804, 0.676, 0.633])
CAS_CN = np.array([0.942, 0.919, 0.793, 0.716])
HOLD = np.array([0.592, 0.577, 0.280, 0.156])
HARD_MS = np.array([0.805, 0.809, 0.638])          # 1 - hard-constraint violation
CRM_D = np.array([-0.029, -0.007, 0.213])
AGREE = np.array([0.88, 0.84, 0.79])
SWAP = [("Sonnet 4.5", 0.015, 84), ("Haiku 4.5", 0.028, 88), ("GPT-4o", 0.089, 79),
        ("Llama 3.1 8B", 0.066, 72), ("Gemma 2 9B", 0.123, 68),
        ("Gemini 2.5 Flash", -0.088, 58)]

CORPUS = [("Vendor specification", 572), ("Conduct regulation", 181),
          ("Analytical guidance", 163), ("Transparency statute", 62),
          ("Acceptable-use policy", 25)]
FUNNEL = [1003, 489, 309, 260, 231]
FUNNEL_LBL = ["extracted", "majority", "unanim.", "high-conf.", "non-mixed"]

# red -> orange -> yellow -> green
CMAP = LinearSegmentedColormap.from_list(
    "bmms", ["#A5352B", "#D96A2C", "#E9B23C", "#8FAE4A", "#2C5F2D"])


# ---------------------------------------------------------------- helpers
CONTAINERS = []


def band(ax, x, y, w, h, title, fill, edge, tcol, tsize=7.6):
    ax.add_patch(FancyBboxPatch((x, y), w, h,
                                boxstyle="round,pad=0,rounding_size=0.012",
                                fc=fill, ec=edge, lw=0.9, zorder=1, clip_on=False))
    CONTAINERS.append((x, y, w, h))
    ax.text(x + w / 2, y + h - 0.022, title, ha="center", va="top", zorder=4,
            fontsize=tsize, fontweight="bold", style="italic", color=tcol)


def card(ax, x, y, w, h, edge=CARD_EDGE, fill="white", lw=0.9, ls="-"):
    ax.add_patch(FancyBboxPatch((x, y), w, h,
                                boxstyle="round,pad=0,rounding_size=0.010",
                                fc=fill, ec=edge, lw=lw, ls=ls, zorder=2,
                                clip_on=False))
    CONTAINERS.append((x, y, w, h))


def shrink_to_fit(ax, pad=0.009, floor=3.6):
    """Shrink any text that overflows its smallest enclosing registered box."""
    fig = ax.figure
    fig.canvas.draw()
    r = fig.canvas.get_renderer()
    inv = ax.transData.inverted()
    for t in ax.texts:
        tx, ty = t.get_position()
        best = None
        for (cx, cy, cw, ch) in CONTAINERS:
            if cx <= tx <= cx + cw and cy <= ty <= cy + ch:
                if best is None or cw < best:
                    best = cw
        if best is None:
            continue
        maxw = best - 2 * pad
        for _ in range(60):
            w = t.get_window_extent(renderer=r).transformed(inv).width
            if w <= maxw or t.get_fontsize() <= floor:
                break
            t.set_fontsize(t.get_fontsize() - 0.12)


def chevron(ax, x, y, color=GREY):
    ax.annotate("", xy=(x + 0.020, y), xytext=(x, y), zorder=5,
                arrowprops=dict(arrowstyle="-|>", color=color, lw=1.1,
                                shrinkA=0, shrinkB=0))


# ---------------------------------------------------------------- Figure 1
CORPUS_SHORT = [("Vendor spec.", 572), ("Conduct reg.", 181),
                ("Analytical", 163), ("Statute", 62), ("AUP", 25)]

DEFS = [
    ("CAS  ·  Compliance Attainment", "#C0505A",
     "Of the obligations that bind\nthis system, weighted by\nseverity, what fraction\ndoes it meet?",
     "0.55 to 0.88 across targets"),
    ("CRM  ·  Compliance Robustness", "#D9A441",
     "An obligation honored only\nwhen it is requested\npolitely is not honored.",
     "GPT-4o $-0.213$, Claude flat"),
    ("BIV  ·  Behavioral Invariance", "#3FA9A0",
     "Complying under one phrasing\nbut not under a paraphrase\nis having the phrasing,\nnot the rule.",
     "judge-free on Tier A"),
    ("BDI  ·  Behavioral Disposition", "#5B7C99",
     "Over-refusal is invisible to\nCAS: refusing everything\ncommits no violation.",
     "reported as a profile"),
]


def fig1():
    CONTAINERS.clear()
    fig, ax = plt.subplots(figsize=(7.0, 3.95))
    ax.set_xlim(-0.012, 1.012)
    ax.set_ylim(-0.012, 1.012)
    ax.axis("off")

    ax.text(0.0, 1.008, "(a) Policy-conditioned measurement pipeline",
            fontsize=9.4, fontweight="bold", color=INK, va="top")

    ybot, ytopb = 0.460, 0.955
    hb = ytopb - ybot

    # ---- band A
    xa, wa = 0.000, 0.243
    band(ax, xa, ybot, wa, hb, "Policy corpus", G_FILL, G_EDGE, G_TEXT, tsize=7.0)
    ax.text(xa + wa / 2, 0.887, "supplied at run time", ha="center", va="center",
            fontsize=5.6, style="italic", color=GREY, zorder=4)
    ry = 0.874
    for name, n in CORPUS_SHORT:
        card(ax, xa + 0.014, ry - 0.048, wa - 0.028, 0.048)
        ax.text(xa + 0.026, ry - 0.017, name, ha="left", va="center",
                fontsize=6.0, color=INK, zorder=3)
        ax.text(xa + wa - 0.026, ry - 0.017, str(n), ha="right", va="center",
                fontsize=6.0, fontweight="bold", color=G_TEXT, zorder=3)
        ax.add_patch(plt.Rectangle((xa + 0.026, ry - 0.041),
                                   (wa - 0.052) * n / 572, 0.006,
                                   fc=G_EDGE, ec="none", zorder=3, clip_on=False))
        ry -= 0.055
    card(ax, xa + 0.014, 0.482, wa - 0.028, 0.046, edge=G_TEXT, fill=G_TEXT, lw=0)
    ax.text(xa + wa / 2, 0.505, "11 documents · 1,003 rules", ha="center",
            va="center", fontsize=5.6, fontweight="bold", color="white", zorder=4)
    chevron(ax, xa + wa + 0.005, (ybot + ytopb) / 2)

    # ---- band B
    xb, wb = 0.271, 0.335
    band(ax, xb, ybot, wb, hb, "Admission and probe construction", B_FILL, B_EDGE, B_TEXT)

    cy, ch = 0.700, 0.195
    card(ax, xb + 0.014, cy, wb - 0.028, ch, edge=B_EDGE)
    ax.text(xb + wb / 2, cy + ch - 0.024, "Bindability Panel", ha="center", va="center",
            fontsize=7.4, fontweight="bold", color=B_TEXT, zorder=3)
    ax.text(xb + wb / 2, cy + ch - 0.049, "three providers, disjoint from the judge",
            ha="center", va="center", fontsize=5.9, color=GREY, style="italic", zorder=3)
    fbx = xb + 0.032
    fbw = wb - 0.064
    bwid = fbw / 5
    for i, c in enumerate(FUNNEL):
        hgt = 0.072 * (c / FUNNEL[0]) + 0.010
        ax.add_patch(plt.Rectangle((fbx + i * bwid + 0.005, cy + 0.036),
                                   bwid - 0.010, hgt, fc=B_TEXT,
                                   alpha=0.20 + 0.17 * i, ec="none", zorder=3,
                                   clip_on=False))
        ax.text(fbx + i * bwid + bwid / 2, cy + 0.022, format(c, ","), ha="center",
                va="center", fontsize=5.9, fontweight="bold", color=B_TEXT, zorder=3)

    dy, dh = 0.482, 0.195
    card(ax, xb + 0.014, dy, wb - 0.028, dh, edge=B_EDGE)
    ax.text(xb + wb / 2, dy + dh - 0.024, "Frozen Probe Set", ha="center", va="center",
            fontsize=7.4, fontweight="bold", color=B_TEXT, zorder=3)
    ax.text(xb + wb / 2, dy + dh - 0.049, "sha256 over the rule payload",
            ha="center", va="center", fontsize=5.9, color=GREY, style="italic", zorder=3)
    lx = xb + 0.030
    lw_ = wb - 0.060
    for i, lb in enumerate(["$L_0$", "$L_1$", "$L_2$", "$L_3$"]):
        px = lx + i * (lw_ / 4)
        ax.add_patch(FancyBboxPatch((px + 0.006, dy + 0.062), lw_ / 4 - 0.012, 0.040,
                                    boxstyle="round,pad=0,rounding_size=0.008",
                                    fc="#EEF5FB", ec=B_EDGE, lw=0.6, zorder=3,
                                    clip_on=False))
        ax.text(px + lw_ / 8, dy + 0.082, lb, ha="center", va="center",
                fontsize=6.2, color=B_TEXT, zorder=4)
    ax.text(xb + wb / 2, dy + 0.043,
            "direct  ·  scenario  ·  boundary  ·  adversarial", ha="center",
            va="center", fontsize=5.6, color=GREY, zorder=3)
    ax.text(xb + wb / 2, dy + 0.021, "$k=4$, one exam for every target", ha="center",
            va="center", fontsize=5.9, style="italic", color=B_TEXT, zorder=3)
    chevron(ax, xb + wb + 0.005, (ybot + ytopb) / 2)

    # ---- band C
    xc, wc = 0.634, 0.215
    band(ax, xc, ybot, wc, hb, "Measurement", P_FILL, P_EDGE, P_TEXT)

    card(ax, xc + 0.014, 0.790, wc - 0.028, 0.105, edge=P_EDGE)
    ax.text(xc + wc / 2, 0.874, "Targets", ha="center", va="center",
            fontsize=7.4, fontweight="bold", color=P_TEXT, zorder=3)
    ax.text(xc + wc / 2, 0.826, "8 models, 4 providers\npinned, temperature 0",
            ha="center", va="center", fontsize=5.9, color=GREY, zorder=3, linespacing=1.6)

    card(ax, xc + 0.014, 0.660, wc - 0.028, 0.105, edge=P_EDGE)
    ax.text(xc + wc / 2, 0.744, "Pinned Judge", ha="center", va="center",
            fontsize=7.4, fontweight="bold", color=P_TEXT, zorder=3)
    ax.text(xc + wc / 2, 0.696, "claude-opus-4-5\nno judge is also a target",
            ha="center", va="center", fontsize=5.9, color=GREY, zorder=3, linespacing=1.6)

    card(ax, xc + 0.014, 0.482, wc - 0.028, 0.150, edge=P_TEXT, fill="#FFF3F4",
         lw=0.9, ls=(0, (2.5, 1.8)))
    ax.text(xc + wc / 2, 0.610, "Judge Swap   (A5)", ha="center", va="center",
            fontsize=7.0, fontweight="bold", color=P_TEXT, zorder=3)
    ax.text(xc + wc / 2, 0.545,
            "2,672 records rescored\nunder two further judges\nzero target queries",
            ha="center", va="center", fontsize=5.8, color=P_TEXT, zorder=3,
            linespacing=1.7)
    chevron(ax, xc + wc + 0.005, (ybot + ytopb) / 2)

    # ---- scorecard
    xs, ws = 0.877, 0.123
    ax.add_patch(FancyBboxPatch((xs, ybot), ws, hb,
                                boxstyle="round,pad=0,rounding_size=0.010",
                                fc="white", ec=NAVY, lw=1.2, zorder=1, clip_on=False))
    CONTAINERS.append((xs, ybot, ws, hb))
    ax.add_patch(FancyBboxPatch((xs, 0.885), ws, ytopb - 0.885,
                                boxstyle="round,pad=0,rounding_size=0.010",
                                fc=NAVY, ec="none", zorder=2, clip_on=False))
    ax.add_patch(plt.Rectangle((xs, 0.885), ws, 0.045, fc=NAVY, ec="none",
                               zorder=2, clip_on=False))
    CONTAINERS.append((xs, 0.885, ws, ytopb - 0.885))
    ax.text(xs + ws / 2, 0.928, "BMMS", ha="center", va="center", fontsize=7.8,
            fontweight="bold", color="white", zorder=3)
    ax.text(xs + ws / 2, 0.902, "profile", ha="center", va="center", fontsize=6.0,
            style="italic", color="#C6D0E0", zorder=3)
    rows = [("CAS", M_CAS, 0.86), ("CRM$_\\Delta$", M_CRM, 0.62),
            ("CRM$_{\\mathrm{brk}}$", M_CRM, 0.48), ("BIV", M_BIV, 0.55),
            ("BDI", M_BDI, 0.40)]
    ry = 0.845
    for name, col, val in rows:
        ax.text(xs + 0.012, ry, name, ha="left", va="center", fontsize=5.9,
                color=INK, zorder=3)
        ax.add_patch(plt.Rectangle((xs + 0.012, ry - 0.026), ws - 0.024, 0.010,
                                   fc="#E7EAEE", ec="none", zorder=3, clip_on=False))
        ax.add_patch(plt.Rectangle((xs + 0.012, ry - 0.026), (ws - 0.024) * val, 0.010,
                                   fc=col, ec="none", zorder=4, clip_on=False))
        ry -= 0.062
    ax.text(xs + ws / 2, 0.515, "a vector,\nnot a scalar", ha="center", va="center",
            fontsize=5.9, style="italic", color=GREY, zorder=3, linespacing=1.6)

    # ---------------- panel (b)
    ax.text(0.0, 0.418, "(b) The metric suite: candidate dimensions and one admission test",
            fontsize=9.4, fontweight="bold", color=INK, va="top")

    cy2, ch2, cw2 = 0.100, 0.272, 0.2395
    for i, (title, col, intuition, measured) in enumerate(DEFS):
        x = i * (cw2 + 0.0140)
        card(ax, x, cy2, cw2, ch2, edge=col, lw=1.0)
        ax.add_patch(plt.Rectangle((x, cy2 + ch2 - 0.046), cw2, 0.046, fc=col,
                                   ec="none", zorder=3, clip_on=False))
        CONTAINERS.append((x, cy2 + ch2 - 0.046, cw2, 0.046))
        ax.text(x + cw2 / 2, cy2 + ch2 - 0.023, title, ha="center", va="center",
                fontsize=6.6, fontweight="bold", color="white", zorder=4)
        ax.text(x + cw2 / 2, cy2 + ch2 - 0.125, intuition, ha="center", va="center",
                fontsize=6.1, color=INK, zorder=4, linespacing=1.65)
        ax.add_patch(plt.Rectangle((x + 0.032, cy2 + 0.046), cw2 - 0.064, 0.0014,
                                   fc=CARD_EDGE, ec="none", zorder=4, clip_on=False))
        ax.text(x + cw2 / 2, cy2 + 0.024, measured, ha="center", va="center",
                fontsize=5.8, style="italic", fontweight="bold", color=col, zorder=4)

    ax.add_patch(FancyBboxPatch((0.0, 0.000), 1.0, 0.070,
                                boxstyle="round,pad=0,rounding_size=0.010",
                                fc=NAVY, ec=NAVY, lw=0, zorder=2, clip_on=False))
    CONTAINERS.append((0.0, 0.000, 1.0, 0.070))
    ax.text(0.5, 0.051, "A dimension enters the suite only by passing all five admission "
            "criteria:", ha="center", va="center", fontsize=5.7, color="#C6D0E0", zorder=3)
    ax.text(0.5, 0.020, "A1 construct   ·   A2 independence   ·   A3 sensitivity   ·   "
            "A4 discrimination   ·   A5 attribution", ha="center", va="center",
            fontsize=6.4, fontweight="bold", color="white", zorder=3)

    shrink_to_fit(ax)
    fig.savefig("figures/fig1_bmms_pipeline.pdf", bbox_inches="tight", pad_inches=0.03)
    plt.close(fig)


# ---------------------------------------------------------------- Figure 3 (heatmap)
def fig2():
    fig, axes = plt.subplots(1, 2, figsize=(7.0, 1.95),
                             gridspec_kw={"width_ratios": [5, 2.15], "wspace": 0.12})
    specs = [(axes[0], BYCLASS, REGISTERS, "(a) CAS by source register", True),
             (axes[1], np.column_stack([CAS_MS, CAS_CN]),
              ["OpenAI\nModel Spec", "Claude's\nConstitution"],
              "(b) CAS by specification", False)]
    im = None
    for ax, data, cols, title, ylab in specs:
        im = ax.imshow(data, cmap=CMAP, vmin=0.44, vmax=0.95, aspect="auto")
        ax.set_xticks(range(len(cols)), cols, fontsize=6.4)
        ax.set_yticks(range(len(TARGETS)),
                      TARGETS if ylab else [""] * len(TARGETS), fontsize=7.2)
        ax.set_title(title, fontsize=8.5, pad=6)
        for i in range(data.shape[0]):
            for j in range(data.shape[1]):
                v = data[i, j]
                ax.text(j, i, "%.3f" % v, ha="center", va="center", fontsize=7.2,
                        color="white" if (v < 0.53 or v > 0.88) else "#241A0E")
        ax.set_xticks(np.arange(-.5, data.shape[1], 1), minor=True)
        ax.set_yticks(np.arange(-.5, data.shape[0], 1), minor=True)
        ax.grid(which="minor", color="white", lw=1.2)
        ax.tick_params(which="minor", length=0)
        ax.tick_params(length=0)
        for s in ax.spines.values():
            s.set_visible(False)
    cb = fig.colorbar(im, ax=axes, fraction=0.020, pad=0.02)
    cb.set_label("CAS", fontsize=7.5)
    cb.ax.tick_params(labelsize=6.5, length=2)
    cb.outline.set_linewidth(0.4)
    fig.savefig("figures/fig2_cas_heatmap.pdf", bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


# ---------------------------------------------------------------- Figure 2 (profile + A5)
def fig3():
    rng = np.random.default_rng(20260822)
    W = rng.dirichlet(np.ones(3) * 10, size=10000)
    comp = W @ np.vstack([CAS_MS, CAS_CN, HOLD])
    order = np.argsort(-comp, axis=1)
    default = np.argsort(-comp.mean(axis=0))
    preserved = np.mean((order == default).all(axis=1)) * 100

    fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.6),
                             gridspec_kw={"width_ratios": [1.0, 1.0], "wspace": 0.58})
    ax = axes[0]
    parts = ax.violinplot([comp[:, i] for i in range(4)], positions=range(4),
                          widths=0.72, showextrema=False)
    for pc, t in zip(parts["bodies"], TARGETS):
        pc.set_facecolor(TCOL[t])
        pc.set_alpha(0.55)
        pc.set_edgecolor(TCOL[t])
        pc.set_lw(0.7)
    for i, t in enumerate(TARGETS):
        ax.plot([i], [comp[:, i].mean()], marker="D", ms=3.4, color=TCOL[t], zorder=3)
        lo, hi = np.percentile(comp[:, i], [5, 95])
        ax.plot([i, i], [lo, hi], color=TCOL[t], lw=0.9, zorder=2)
    ax.set_xticks(range(4), [t.replace(" ", "\n") for t in TARGETS], fontsize=7)
    ax.set_ylabel("Profile-weighted score", fontsize=8)
    ax.set_title("(a) 10,000 Dirichlet profile draws ($c=10$)", fontsize=8.5, pad=6)
    note = ("ordering preserved in %.0f%% of profiles\n"
            "(Kendall $\\tau = 1.00$; Pareto-dominant\non all three axes)" % preserved)
    ax.text(1.005, 0.99, note, transform=ax.transAxes, fontsize=6.4, color=GREY,
            style="italic", va="top", ha="right")
    ax.set_ylim(top=ax.get_ylim()[1] + 0.045)
    ax.grid(axis="y", lw=0.35, color="#CCCCCC")
    ax.set_axisbelow(True)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)

    ax = axes[1]
    items = sorted(SWAP, key=lambda r: abs(r[1]))
    names = [r[0] for r in items]
    deltas = [r[1] for r in items]
    agree = [r[2] for r in items]
    y = np.arange(len(items))
    ax.axvspan(-0.05, 0.05, color=GREEN, alpha=0.10, zorder=0)
    ax.axvline(0, color=GREY, lw=0.6, zorder=1)
    ax.barh(y, deltas, color=[GREEN if abs(d) < 0.05 else RED for d in deltas],
            alpha=0.85, height=0.62, zorder=2)
    for i, (d, a) in enumerate(zip(deltas, agree)):
        ax.text(d + (0.006 if d >= 0 else -0.006), i, "%d%%" % a, va="center",
                ha="left" if d >= 0 else "right", fontsize=6.4, color=GREY)
    ax.set_yticks(y, names, fontsize=7)
    ax.set_ylim(-1.0, len(items) - 0.4)
    ax.set_xlim(-0.135, 0.175)
    ax.set_xlabel("$\\Delta$CAS under judge-panel swap", fontsize=8)
    ax.set_title("(b) Attribution (A5), $\\pm0.05$ band", fontsize=8.5, pad=6)
    ax.text(0.02, 0.02, "bar labels: judge agreement rate", transform=ax.transAxes,
            fontsize=6.4, color=GREY, style="italic", ha="left", va="bottom")
    ax.grid(axis="x", lw=0.35, color="#CCCCCC")
    ax.set_axisbelow(True)
    for s in ("top", "right", "left"):
        ax.spines[s].set_visible(False)
    ax.tick_params(axis="y", length=0)

    fig.savefig("figures/fig3_profile_attribution.pdf", bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)
    return preserved


# ---------------------------------------------------------------- Figure 4 (suite radar)
AXES = ["Attainment\n(CAS)", "Hard-constraint\nattainment", "Robustness\n(CRM$_\\Delta$)",
        "Depth\n(CRM$_{\\mathrm{break}}$)", "Register\nuniformity", "Verdict\ndeterminacy"]


def suite_profile():
    cas = BYCLASS[:3].mean(axis=1)
    unif = 1.0 - (BYCLASS[:3].max(axis=1) - BYCLASS[:3].min(axis=1))
    rob = 1.0 - np.clip(CRM_D, 0, None)
    return np.column_stack([cas, HARD_MS, rob, HOLD[:3], unif, AGREE])


def fig4():
    P = suite_profile()
    names = TARGETS[:3]
    ang = np.linspace(0, 2 * np.pi, len(AXES), endpoint=False).tolist()
    ang += ang[:1]

    fig, axes = plt.subplots(1, 2, figsize=(7.0, 3.25),
                             gridspec_kw={"width_ratios": [1.28, 1], "wspace": 0.62})

    ax = fig.add_subplot(1, 2, 1, polar=True)
    axes[0].remove()
    for i, t in enumerate(names):
        vals = P[i].tolist()
        vals += vals[:1]
        ax.plot(ang, vals, color=TCOL[t], lw=1.6, label=t, zorder=3)
        ax.fill(ang, vals, color=TCOL[t], alpha=0.12, zorder=2)
    ax.set_xticks(ang[:-1], AXES, fontsize=5.9)
    ax.tick_params(axis="x", pad=1.5)
    ax.set_ylim(0.15, 1.02)
    ax.set_yticks([0.50, 0.75, 1.00])
    ax.set_yticklabels(["0.50", "0.75", "1.00"], fontsize=5.6, color=GREY)
    ax.set_rlabel_position(218)
    ax.grid(lw=0.4, color="#CCCCCC")
    ax.spines["polar"].set_lw(0.5)
    ax.set_title("(a) Suite profile, measured axes", fontsize=8.5, pad=20)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.13), fontsize=6.8,
              frameon=False, ncol=3, handlelength=1.4, columnspacing=1.0)

    ax = axes[1]
    ref = P[0]
    for i, t in enumerate(names):
        ax.plot(range(len(AXES)), P[i] / ref, marker="o", ms=3.2, lw=1.2,
                color=TCOL[t], label=t, zorder=3)
    ax.axhline(1.0, color=GREY, lw=0.6, ls=(0, (3, 2)), zorder=1)
    ax.text(5.35, 1.015, "reference", fontsize=5.8, color=GREY, style="italic",
            ha="right", va="bottom")
    ax.set_xticks(range(len(AXES)),
                  [a.split("\n")[0] for a in AXES], fontsize=6.2, rotation=28,
                  ha="right")
    ax.set_ylabel("ratio to Haiku 4.5", fontsize=7.4)
    ax.set_ylim(0.35, 1.12)
    ax.set_title("(b) Shape, not just radius", fontsize=8.5, pad=6)
    ax.text(0.97, 0.06, "a single latent factor would give\nflat lines here",
            transform=ax.transAxes, fontsize=6.3, color=GREY, style="italic",
            ha="right", va="bottom")
    ax.grid(axis="y", lw=0.35, color="#DDDDDD")
    ax.set_axisbelow(True)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)

    fig.savefig("figures/fig4_suite_radar.pdf", bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


if __name__ == "__main__":
    os.makedirs("figures", exist_ok=True)
    fig1()
    fig2()
    p = fig3()
    fig4()
    P = suite_profile()
    print("ok. rank preservation = %.1f%%" % p)
    np.set_printoptions(precision=3, suppress=True)
    print("suite profile (Haiku, Sonnet, GPT-4o):")
    print(P)
    print("ratio to Haiku:")
    print(P / P[0])

